Open full-metric formation and local marked first-order asymptotic moduli of FIK blowdown singularities

We prove that the Feldman--Ilmanen--Knopf (FIK) blowdown singularity has a nonempty open nonlinear formation basin in the full space of smooth Riemannian metrics and, on a smaller neighborhood, local marked first-order asymptotic moduli. Given a closed connected oriented Riemannian four-manifold, an implantation point, and a positive time bound, its oriented blow-up admits a relatively $C^{2,\alpha}$-open set of smooth metrics whose Ricci flows form, before that time, a localized FIK singularity with global Type-I curvature control. No symmetry, K\"ahler condition, or finite-dimensional tuning is imposed. Curvature stays uniformly bounded outside the implantation region; fixed-convention marked rescalings converge along the full singular-time sequence to the ancient FIK flow; and the exceptional sphere has sharp FIK asymptotics for area, intrinsic diameter, and curvature. To our knowledge, this is the first open full-metric formation theorem for a finite-time singularity modeled on a noncompact, noncylindrical shrinker. A self-contained spectral certification identifies the weighted FIK operator's nine-dimensional nonnegative space with the scaling and diffeomorphism directions, and exact modulation removes this block. On a smaller little-H\"older $h^{2,\alpha}$ neighborhood, a fixed positive-time restart yields the marked first-profile coordinate $\mathfrak{A}_1=\lambda_\infty^{-\gamma_1}V_\infty\in E_1$. This amplitude is a split $C^1$ submersion and locally the projection onto $E_1$. Equality of amplitudes characterizes marked first-order agreement; a transverse disk uniquely realizes each sufficiently small amplitude; normalized two-flow differences converge to the corresponding Jacobi field; and the amplitude determines the first quadratic scale and phase response. This gives a complete local marked first-order profile coordinate for FIK blowdown.

==> anc/MANIFEST.sha256 <==
0D2E9CD2BE225220CB7021392BA7828C94B283F92C8132CDB7760CD45A7BB97D  build_exact_blocks.py
6685DB56F7999F5D18C4E68056154D93AC727B7056F6B261388CAFE90041129B  certificate-output.txt
1EF4ACA6956568EF6B72E1B22097D17333D7EADC0813ACB2C10FCE9A8D6706CC  certify_low_modes.py
F339EBE28773A85BC88527B4294064710D4068801649436C0CCA7D77C4DE57B7  classify_certificates.py
8D8BF89B4F86E157B1BC771B2237768C93C0BB18BF12B480DAB53CB33A65E6E6  emit_positive_ledger.py
C248F5BB2A632E9F7DF9775306D11EC6C1A76584C7C4BA6B99C7F426386A3A64  exact_coefficient_ledger_generated.tex
527DCD1B3597496D4DE650AB9AAFDF876A8EF5C45F8420CA536A9B7F1D61145B  PROVENANCE.md
2C7EAE6B87FFFED7EC6CB0B063A62E465585E60455D7EAE16581DB4936628E7B  README.md
25F9F1FB1988B230147A1D3092D34E09C069EB7A6C6D6DF46B3973B9F2D36EFC  requirements.txt
A333ADA1D80C30131B694A97CE6A90DEAD6F550EC8D0C9C4F87029A04C2E25BC  verify_bernstein_certificates.py


==> anc/PROVENANCE.md <==
# Exact FIK certificate-package provenance

## Mathematical scope

The five executable scripts regenerate the exact finite
low-Wigner-block calculation used by the proposition labeled
`prop:exact-safe-low-mode-blocks`.  They construct the displayed
matrices over \(\mathbb Q(\sqrt2)\), certify all 72 leading principal
minors, classify 69 by coefficient positivity, and verify the three
remaining Bernstein-and-shift certificates.

The scripts are a reproducibility guard for the printed calculation.
The manuscript itself contains the exact matrix dictionary, coefficient
table, Bernstein identities, and Sylvester argument used in the proof.

## Derivation of this release

The five mathematical scripts and their mathematical inputs are
byte-for-byte unchanged from the preceding verified certificate
package.  Only release-neutral filenames, package metadata,
final-source bindings, canonical UTF-8/LF output serialization, and the
manuscript's explicit statement that the normalized denominator
coefficient is one were updated.  In particular, the matrices,
coefficient vectors, Bernstein identities, shifted identities, and
Sylvester conclusion were not altered.

The regenerated coefficient table is line-for-line and byte-for-byte
identical to the 479-line table embedded in the final manuscript after
the normalization specified in `README.md`.

## Final-source binding

Final frozen source:

```text
main.tex
SHA-256 D1F82D67860827AA134B0DCC0EC2189C26FEDCAD91465A146F0298DB41F0D012
```

Semantic exact-certificate subsection, with the anchors and
normalization specified in `README.md`:

```text
SHA-256 3B0D1B18C0BA9A01954D72ABEFA94E3DCC795044EDB358AE6079E3E668C2B514
```

Embedded and regenerated 479-line coefficient table, normalized to LF
with one terminal LF:

```text
SHA-256 C248F5BB2A632E9F7DF9775306D11EC6C1A76584C7C4BA6B99C7F426386A3A64
```

## Validation record

All five scripts were rerun with Python 3.12.13 and SymPy 1.14.0.  The
block-construction self-check and Hermiticity checks completed without
error.  The exact outputs were:

```text
certified minors: 72
positive-coefficient certificates: 69
Sturm-only certificates: 3
verified Bernstein identities: 3
verified shifted positive-coefficient identities: 3
```

The regenerated certificate output matches `certificate-output.txt`.
The regenerated coefficient table matches both
`exact_coefficient_ledger_generated.tex` and the embedded manuscript
table.

`MANIFEST.sha256` was generated only after the ten other root-level
members were frozen.  The final archive contains exactly eleven unique
root-level members: those ten files and the manifest itself.  The
archive SHA-256 is recorded outside the archive after deterministic
packaging, avoiding a hash cycle.


==> anc/README.md <==
# Exact FIK low-mode certificate -- ancillary release

This ancillary package regenerates the finite low-Wigner-block
Sylvester--Bernstein certificate used in the manuscript.  It works
exactly over \(\mathbb Q(\sqrt2)\); no floating-point sign decision is
used.  The proof remains the matrices, coefficient table, three
Bernstein identities, three shifted positive-coefficient identities,
and Sylvester argument printed in the LaTeX manuscript.  It does not
depend on executing this code.

The intended release filename is:

```text
FIK-full-metric-stability-exact-spectral-certificate-code.zip
```

## Frozen-source binding

The final frozen manuscript source is:

```text
main.tex
SHA-256 D1F82D67860827AA134B0DCC0EC2189C26FEDCAD91465A146F0298DB41F0D012
```

The semantic exact-certificate subsection begins with the unique line

```text
\subsection{Exact certificates for the safe low Wigner blocks}
```

and ends with the last `\end{proof}` before the unique line

```text
\subsection{The radial spectral block}
```

Both boundary lines of the certificate subsection are selected as just
described.  After UTF-8/LF normalization and removal of any terminal
line ending after the closing `\end{proof}`, its SHA-256 is:

```text
3B0D1B18C0BA9A01954D72ABEFA94E3DCC795044EDB358AE6079E3E668C2B514
```

The embedded coefficient table begins with

```text
% Exact coefficient ledger generated over \(\mathbb Q(\sqrt2)\).
```

and ends with the following `\endgroup`, inclusive.  Its 479-line
UTF-8/LF serialization, with exactly one terminal LF, has SHA-256:

```text
C248F5BB2A632E9F7DF9775306D11EC6C1A76584C7C4BA6B99C7F426386A3A64
```

The file `exact_coefficient_ledger_generated.tex` is byte-for-byte
identical to that serialization.

## Tested environment

The package was rerun successfully with:

- Python 3.12.13
- SymPy 1.14.0

The exact Python dependency is recorded in `requirements.txt`.

## Reproduction

From this directory, run the commands in the following order:

```text
python build_exact_blocks.py
python certify_low_modes.py > certificate-output.txt
python classify_certificates.py
python verify_bernstein_certificates.py
python emit_positive_ledger.py > exact_coefficient_ledger_generated.tex
```

The first command performs the displayed curvature-formula checks and
Hermiticity checks.  The certification command proves positivity of 72
leading principal minors.  The classifier reports 69
coefficient-positive certificates and three exceptional certificates.
The verifier checks all three Bernstein identities and all three
shifted positive-coefficient identities.  The final command reproduces
the 479-line coefficient table.

For byte-level comparison with the distributed outputs, serialize
stdout as UTF-8 without a byte-order mark, normalize line endings to LF,
and retain exactly one terminal LF.  All text members distributed in
the archive use that convention.

`MANIFEST.sha256` records the SHA-256 of every other archive member.
It is generated after all members are frozen.  The SHA-256 of the final
ZIP is recorded externally because including it here would be
self-referential.  See `PROVENANCE.md` for the derivation and validation
record.


==> anc/build_exact_blocks.py <==
"""Build the displayed FIK Wigner blocks exactly over Q(sqrt(2)).

The matrices are assembled directly from the entry-by-entry formulas printed
in the manuscript's self-contained spectral appendix.  The script does not
modify the manuscript and uses no numerical or external coefficient data.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable

import sympy as sp


x = sp.symbols("x", positive=True)  # x = r^2, with x > 1
sf = sp.symbols("sf", real=True)  # formal sqrt(F); determinants use sf only evenly
rt2 = sp.sqrt(2)
c0 = rt2 - 1
F = sp.factor(1 / rt2 - c0 / x - c0 / (rt2 * x**2))
s2 = sp.factor(x * F)
rFp = sp.factor(2 * x * sp.diff(F, x))


def tdelta(J: int, M: int) -> sp.Expr:
    return sp.factor((M**2 - J * (J + 2)) / (4 * x) - M**2 / (4 * s2))


lam_pp = sp.factor(rt2 * c0 / (2 * x))
lam_mm = sp.factor(
    rt2 / x
    * (3 * c0 / x**2 + 2 * c0 * rt2 / x - (3 * c0 + 1) / (2 * rt2))
)
# Directly from -F''/8-3F'/(8r)+F/r^2-1/r^2.  Proposition 93 in the
# v2 source has a c0^2 typo in the r^{-4} term; its own derivation and
# the displayed exceptional J=2 matrix both have the correct c0 term.
lam_pm = sp.factor(rt2 / x * (-c0 / (rt2 * x) - c0 / 2))
lam_1p = sp.factor(
    (
        -(4 * rt2 * c0 + c0**2) / (4 * x**2)
        - c0**2 * rt2 / (2 * x)
        - sp.Rational(3, 2)
    )
    / (F * x)
)
lam_1m = sp.factor(
    (
        -3 * c0**2 / x**4
        - 5 * c0**2 * rt2 / x**3
        + (16 * c0 - 17 * c0**2) / (4 * x**2)
        + (7 * rt2 - 2) * c0 / (2 * x)
        + c0
        - sp.Rational(3, 2)
    )
    / (F * x)
)
lam_01 = sp.factor((-c0 * rt2 / x**2 + c0 * rt2 / x - 1) / (F * x))
lam_23 = sp.factor((-c0 * rt2 / x**2 - 2 * c0 / x + rt2 - 4) / (F * x))


def cplus(J: int, M: int) -> sp.Expr:
    return sp.sqrt(J * (J + 2) - M * (M + 2))


def cminus(J: int, M: int) -> sp.Expr:
    return sp.sqrt(J * (J + 2) - M * (M - 2))


@dataclass
class Block:
    sector: str
    labels: tuple[tuple[str, int], ...]
    matrix: sp.Matrix

    @property
    def short_name(self) -> str:
        body = ",".join(f"{p}{m:+d}" for p, m in self.labels)
        return f"{self.sector}[{body}]"


def _connected_blocks(labels: list[tuple[str, int]], A: sp.Matrix, sector: str) -> list[Block]:
    n = len(labels)
    remaining = set(range(n))
    components: list[list[int]] = []
    while remaining:
        seed = min(remaining)
        stack = [seed]
        remaining.remove(seed)
        component = []
        while stack:
            i = stack.pop()
            component.append(i)
            neighbors = [
                j
                for j in list(remaining)
                if sp.simplify(A[i, j]) != 0 or sp.simplify(A[j, i]) != 0
            ]
            for j in neighbors:
                remaining.remove(j)
                stack.append(j)
        components.append(sorted(component))
    return [
        Block(
            sector,
            tuple(labels[i] for i in comp),
            A.extract(comp, comp).applyfunc(sp.factor),
        )
        for comp in components
    ]


def invariant_blocks(J: int) -> list[Block]:
    Ms = list(range(-J, J + 1, 2))
    labels = [(p, M) for p in ("0", "1", "+", "-") for M in Ms]
    pos = {label: i for i, label in enumerate(labels)}
    A = sp.zeros(len(labels))
    for M in Ms:
        A[pos[("0", M)], pos[("0", M)]] = lam_pp + tdelta(J, M)
        A[pos[("1", M)], pos[("1", M)]] = lam_mm + tdelta(J, M)
        A[pos[("+", M)], pos[("+", M)]] = (
            lam_1p + tdelta(J, M) + M * (4 + rFp) / (4 * s2)
        )
        A[pos[("-", M)], pos[("-", M)]] = (
            lam_1p + tdelta(J, M) - M * (4 + rFp) / (4 * s2)
        )
        A[pos[("0", M)], pos[("1", M)]] = lam_pm
        A[pos[("1", M)], pos[("0", M)]] = lam_pm
        if M + 2 in Ms:
            z = -(1 + sp.I) * sf * cplus(J, M) / (2 * x)
            A[pos[("1", M)], pos[("+", M + 2)]] = z
            A[pos[("+", M + 2)], pos[("1", M)]] = sp.conjugate(z)
        if M - 2 in Ms:
            z = (1 - sp.I) * sf * cminus(J, M) / (2 * x)
            A[pos[("1", M)], pos[("-", M - 2)]] = z
            A[pos[("-", M - 2)], pos[("1", M)]] = sp.conjugate(z)
    return _connected_blocks(labels, A, "Q")


def anti_blocks(J: int, barred: bool = False) -> list[Block]:
    """Build P^J.  The barred block is similar, so only P is needed for signs."""
    if barred:
        raise NotImplementedError("The barred sector is similar to P and has the same spectrum.")
    Ms = list(range(-J, J + 1, 2))
    labels = [(p, M) for p in ("1", "2", "3") for M in Ms]
    pos = {label: i for i, label in enumerate(labels)}
    A = sp.zeros(len(labels))
    for M in Ms:
        A[pos[("1", M)], pos[("1", M)]] = (
            lam_1m + tdelta(J, M) - M * (4 - 4 * F - rFp) / (4 * s2)
        )
        A[pos[("2", M)], pos[("2", M)]] = (
            lam_01 + tdelta(J, M) + M * (4 * F + 2 * rFp) / (4 * s2)
        )
        A[pos[("3", M)], pos[("3", M)]] = (
            lam_23 + tdelta(J, M) - M * (8 - 4 * F) / (4 * s2)
        )
        if M + 2 in Ms:
            z = -(1 + sp.I) * sf * cplus(J, M) / (2 * x)
            A[pos[("1", M)], pos[("2", M + 2)]] = z
            A[pos[("2", M + 2)], pos[("1", M)]] = sp.conjugate(z)
        if M - 2 in Ms:
            z = (1 - sp.I) * sf * cminus(J, M) / (2 * x)
            A[pos[("1", M)], pos[("3", M - 2)]] = z
            A[pos[("3", M - 2)], pos[("1", M)]] = sp.conjugate(z)
    return _connected_blocks(labels, A, "P")


def leading_signed_minors(block: Block, negate: bool = True) -> list[sp.Expr]:
    A = -block.matrix if negate else block.matrix
    ans = []
    for k in range(1, A.rows + 1):
        det = sp.cancel(
            sp.expand(A[:k, :k].det()).subs(sf**2, F), extension=rt2
        )
        # Substitution after expansion is sufficient for these tree blocks.
        if sf in det.free_symbols:
            det = sp.cancel(
                sp.rem(
                    sp.Poly(sp.together(det).as_numer_denom()[0], sf),
                    sp.Poly(sf**2 - F, sf),
                ).as_expr()
                / sp.together(det).as_numer_denom()[1],
                extension=rt2,
            )
        ans.append(sp.factor(det, extension=rt2))
    return ans


def all_blocks(Js: Iterable[int]) -> list[Block]:
    return [b for J in Js for b in invariant_blocks(J) + anti_blocks(J)]


def self_check() -> None:
    """Check the coefficient formulas against the defining F-derivatives."""
    r = sp.sqrt(x)
    Fp = 2 * r * sp.diff(F, x)
    Fpp = 2 * sp.diff(F, x) + 4 * x * sp.diff(F, x, 2)
    definitions = (
        -Fpp / 8 - 7 * Fp / (8 * r) - F / x + 1 / x,
        -Fpp / 8 + Fp / (8 * r) - 3 * F / x + 1 / x,
        -Fpp / 8 - 3 * Fp / (8 * r) + F / x - 1 / x,
        (-Fp**2 / 16 - F * Fp / (2 * r) - F**2 / x - Fp / (2 * r) - 1 / x)
        / F,
        (
            -Fp**2 / 16
            + F * Fp / (2 * r)
            - 3 * F**2 / x
            + Fp / (2 * r)
            + 2 * F / x
            - 1 / x
        )
        / F,
        (F * Fpp / 4 - F * Fp / (4 * r) - Fp**2 / 4 - 2 * F**2 / x) / F,
        (2 * F / x - 4 / x) / F,
    )
    displayed = (lam_pp, lam_mm, lam_pm, lam_1p, lam_1m, lam_01, lam_23)
    for lhs, rhs in zip(definitions, displayed):
        if sp.cancel(lhs - rhs, extension=rt2) != 0:
            raise AssertionError((lhs, rhs))

    for J in range(1, 5):
        for block in invariant_blocks(J) + anti_blocks(J):
            if block.matrix != block.matrix.conjugate().T:
                raise AssertionError(f"non-Hermitian block: {block.short_name}")


if __name__ == "__main__":
    self_check()
    for J in range(1, 5):
        print(f"J={J}")
        for block in invariant_blocks(J) + anti_blocks(J):
            print(f"  {block.short_name}: {block.matrix.rows}x{block.matrix.cols}")


==> anc/certificate-output.txt <==
J | block | k | degree | (x-1)-power | p(1) | Sturm@1 | Sturm@infinity | V(1)=V(infinity)
0 | Q[++0] | 1 | 2 | 0 | 9 | ++- | ++- | 1
0 | P[1+0] | 1 | 4 | 0 | 1 | +---- | ++++- | 1
0 | P[2+0] | 1 | 2 | 0 | 4 | ++- | ++- | 1
0 | P[3+0] | 1 | 2 | 0 | 16 | ++- | ++- | 1
1 | Q[0-1,1-1,++1] | 1 | 2 | 0 | 1 | +++ | +++ | 0
1 | Q[0-1,1-1,++1] | 2 | 6 | 0 | 1 | +------ | ++++--- | 1
1 | Q[0-1,1-1,++1] | 3 | 8 | 0 | 4 | ++---++++ | ++++-++++ | 2
1 | Q[+-1] | 1 | 2 | 0 | 16 | ++- | ++- | 1
1 | P[1+1,3-1] | 1 | 4 | 0 | 4 | ++--- | +++-- | 1
1 | P[1+1,3-1] | 2 | 6 | 0 | 36 | ++---++ | +++--++ | 2
1 | P[2-1] | 1 | 2 | 0 | 9 | ++- | ++- | 1
1 | P[3+1] | 1 | 2 | 0 | 25 | ++- | ++- | 1
2 | Q[0-2,1-2,++0] | 1 | 2 | 0 | 4 | +++ | +++ | 0
2 | Q[0-2,1-2,++0] | 2 | 6 | 0 | 16 | ++----+ | +++---+ | 2
2 | Q[0-2,1-2,++0] | 3 | 8 | 0 | 144 | ++---++-- | +++--++-- | 3
2 | Q[+-2] | 1 | 2 | 0 | 25 | ++- | ++- | 1
2 | P[1-2,2+0] | 1 | 4 | 0 | 1 | ++--+ | +++-+ | 2
2 | P[1-2,2+0] | 2 | 6 | 0 | 4 | ++---+- | ++++-+- | 3
2 | P[1+0,2+2,3-2] | 1 | 4 | 0 | 1 | ++--- | +++-- | 1
2 | P[1+0,2+2,3-2] | 2 | 5 | 1 | 12 - 4*sqrt(2) | ++---- | +++--- | 1
2 | P[1+0,2+2,3-2] | 3 | 7 | 1 | 48 - 16*sqrt(2) | ++---+++ | ++++-+++ | 2
2 | P[1+2,3+0] | 1 | 4 | 0 | 9 | ++--+ | +++-+ | 2
2 | P[1+2,3+0] | 2 | 6 | 0 | 144 | ++---+- | +++--+- | 3
2 | P[2-2] | 1 | 2 | 0 | 16 | ++- | ++- | 1
2 | P[3+2] | 1 | 2 | 0 | 36 | ++- | ++- | 1
3 | Q[0-3,1-3,+-1] | 1 | 2 | 0 | 9 | +++ | +++ | 0
3 | Q[0-3,1-3,+-1] | 2 | 6 | 0 | 81 | ++---++ | +++-+++ | 2
3 | Q[0-3,1-3,+-1] | 3 | 8 | 0 | 1296 | ++---++-- | +++--++-- | 3
3 | Q[0-1,1-1,++1,--3] | 1 | 2 | 0 | 1 | +++ | +++ | 0
3 | Q[0-1,1-1,++1,--3] | 2 | 6 | 0 | 1 | +++--++ | +++-+++ | 2
3 | Q[0-1,1-1,++1,--3] | 3 | 8 | 0 | 4 | ++++++-++ | ++++--+++ | 2
3 | Q[0-1,1-1,++1,--3] | 4 | 9 | 1 | 40 | ++++++-+++ | ++++--++++ | 2
3 | Q[+-3] | 1 | 2 | 0 | 36 | ++- | ++- | 1
3 | P[1-3,2-1] | 1 | 4 | 0 | 4 | ++--+ | +++-+ | 2
3 | P[1-3,2-1] | 2 | 6 | 0 | 36 | ++---++ | +++--++ | 2
3 | P[1-1,2+1,3-3] | 1 | 3 | 1 | 6 | +++- | +++- | 1
3 | P[1-1,2+1,3-3] | 2 | 5 | 1 | 6 | +++++- | +++++- | 1
3 | P[1-1,2+1,3-3] | 3 | 7 | 1 | 6 | +++++--- | +++++--- | 1
3 | P[1+1,2+3,3-1] | 1 | 4 | 0 | 4 | +++-+ | +++-+ | 2
3 | P[1+1,2+3,3-1] | 2 | 6 | 0 | 4 | ++++--+ | +++---+ | 2
3 | P[1+1,2+3,3-1] | 3 | 8 | 0 | 36 | +++++---+ | +++++---+ | 2
3 | P[1+3,3+1] | 1 | 4 | 0 | 16 | ++--+ | +++-+ | 2
3 | P[1+3,3+1] | 2 | 6 | 0 | 400 | ++---+- | +++--+- | 3
3 | P[2-3] | 1 | 2 | 0 | 25 | ++- | ++- | 1
3 | P[3+3] | 1 | 2 | 0 | 49 | ++- | ++- | 1
4 | Q[0-4,1-4,+-2] | 1 | 2 | 0 | 16 | +++ | +++ | 0
4 | Q[0-4,1-4,+-2] | 2 | 6 | 0 | 256 | ++---++ | +++-+++ | 2
4 | Q[0-4,1-4,+-2] | 3 | 8 | 0 | 6400 | ++---++-- | +++--++-- | 3
4 | Q[0-2,1-2,++0,--4] | 1 | 2 | 0 | 4 | +++ | +++ | 0
4 | Q[0-2,1-2,++0,--4] | 2 | 6 | 0 | 16 | +++--++ | +++-+++ | 2
4 | Q[0-2,1-2,++0,--4] | 3 | 8 | 0 | 144 | +++---+++ | ++++-++++ | 2
4 | Q[0-2,1-2,++0,--4] | 4 | 10 | 0 | 144 | +++++-+++++ | +++++--++++ | 2
4 | Q[0+0,1+0,++2,--2] | 1 | 1 | 1 | 2*sqrt(2) + 20 | ++ | ++ | 0
4 | Q[0+0,1+0,++2,--2] | 2 | 4 | 2 | 64*sqrt(2) + 240 | ++++ | ++++ | 0
4 | Q[0+0,1+0,++2,--2] | 3 | 6 | 2 | 64*sqrt(2) + 240 | ++++++ | ++++++ | 0
4 | Q[0+0,1+0,++2,--2] | 4 | 8 | 2 | 64*sqrt(2) + 240 | ++++++++ | ++++++++ | 0
4 | Q[+-4] | 1 | 2 | 0 | 49 | ++- | ++- | 1
4 | P[1-4,2-2] | 1 | 4 | 0 | 9 | ++--+ | +++-+ | 2
4 | P[1-4,2-2] | 2 | 6 | 0 | 144 | ++---++ | +++-+++ | 2
4 | P[1-2,2+0,3-4] | 1 | 4 | 0 | 1 | ++++- | ++++- | 1
4 | P[1-2,2+0,3-4] | 2 | 6 | 0 | 4 | +++++-- | ++++--- | 1
4 | P[1-2,2+0,3-4] | 3 | 7 | 1 | 64 | +++++--- | +++++--- | 1
4 | P[1+0,2+2,3-2] | 1 | 4 | 0 | 1 | +++++ | +++++ | 0
4 | P[1+0,2+2,3-2] | 2 | 5 | 1 | 28 - 4*sqrt(2) | +++++- | +++++- | 1
4 | P[1+0,2+2,3-2] | 3 | 7 | 1 | 112 - 16*sqrt(2) | +++++++- | +++++++- | 1
4 | P[1+2,2+4,3+0] | 1 | 4 | 0 | 9 | +++-+ | +++-+ | 2
4 | P[1+2,2+4,3+0] | 2 | 6 | 0 | 36 | ++++-++ | +++--++ | 2
4 | P[1+2,2+4,3+0] | 3 | 8 | 0 | 576 | +++++--++ | ++++--+++ | 2
4 | P[1+4,3+2] | 1 | 4 | 0 | 25 | ++--+ | +++-+ | 2
4 | P[1+4,3+2] | 2 | 6 | 0 | 900 | ++---+- | +++--+- | 3
4 | P[2-4] | 1 | 2 | 0 | 36 | ++- | ++- | 1
4 | P[3+4] | 1 | 2 | 0 | 64 | ++- | ++- | 1
certified minors: 72


==> anc/certify_low_modes.py <==
"""Exact Sylvester--Sturm certificates for the safe FIK blocks, J=0,...,4.

All sign decisions are performed in Q(sqrt(2)); floating point arithmetic is
not used.  For a Hermitian block H we scale -H by the positive scalar
4 s(r)^2.  After setting x=r^2, each leading principal minor is a rational
function over Q(sqrt(2)).  Its denominator is positive for x>1.  We remove
the displayed power of x-1 from its numerator and use a Sturm sequence over
the ordered field Q(sqrt(2)) to prove that the remaining polynomial has no
zero on [1,infinity).  Its value at x=1 is then an exact sign anchor.
"""

from __future__ import annotations

from dataclasses import dataclass

import sympy as sp

from build_exact_blocks import F, anti_blocks, invariant_blocks, rt2, s2, sf, x


q = sp.symbols("q")


def split_qsqrt2(value: sp.Expr) -> tuple[sp.Rational, sp.Rational]:
    """Write an element of Q(sqrt(2)) as a+b sqrt(2), exactly."""
    expr = sp.expand(sp.sympify(value))
    poly = sp.Poly(expr.xreplace({rt2: q}), q, domain=sp.QQ)
    if poly.degree() > 1:
        raise ValueError(f"not reduced in Q(sqrt(2)): {value}")
    return sp.Rational(poly.coeff_monomial(1)), sp.Rational(poly.coeff_monomial(q))


def sign_qsqrt2(value: sp.Expr) -> int:
    """Exact sign in the real embedding sqrt(2)>0."""
    a, b = split_qsqrt2(value)
    if a == 0 and b == 0:
        return 0
    if b == 0:
        return 1 if a > 0 else -1
    if a == 0:
        return 1 if b > 0 else -1
    if a > 0 and b > 0:
        return 1
    if a < 0 and b < 0:
        return -1
    comparison = a * a - 2 * b * b
    if a > 0:  # a - |b| sqrt(2)
        return 1 if comparison > 0 else -1
    # b sqrt(2) - |a|
    return 1 if comparison < 0 else -1


def variations(signs: list[int]) -> int:
    nonzero = [s for s in signs if s]
    return sum(a != b for a, b in zip(nonzero, nonzero[1:]))


def sign_word(signs: list[int]) -> str:
    return "".join("+" if s > 0 else "-" if s < 0 else "0" for s in signs)


@dataclass(frozen=True)
class Certificate:
    J: int
    block: str
    minor: int
    degree: int
    bolt_power: int
    value_at_one: sp.Expr
    sturm_at_one: str
    sturm_at_infinity: str
    variations_at_one: int
    variations_at_infinity: int


# One representative from every symmetry class.  The problematic radial
# J=0 block Q[0+0,1+0], the exceptional J=1 P[1-1,2+1], and the exceptional
# J=2 Q[0+0,1+0,++2,--2] block are intentionally absent.
REPRESENTATIVES = {
    0: (("Q", 1), ("P", 0), ("P", 1), ("P", 2)),
    1: (("Q", 0), ("Q", 2), ("P", 1), ("P", 2), ("P", 3)),
    2: (("Q", 0), ("Q", 3), ("P", 0), ("P", 1), ("P", 2), ("P", 3), ("P", 4)),
    3: (
        ("Q", 0),
        ("Q", 1),
        ("Q", 4),
        ("P", 0),
        ("P", 1),
        ("P", 2),
        ("P", 3),
        ("P", 4),
        ("P", 5),
    ),
    4: (
        ("Q", 0),
        ("Q", 1),
        ("Q", 2),
        ("Q", 5),
        ("P", 0),
        ("P", 1),
        ("P", 2),
        ("P", 3),
        ("P", 4),
        ("P", 5),
        ("P", 6),
    ),
}


def scaled_minor(block, k: int) -> sp.Expr:
    A = block.matrix.applyfunc(lambda e: sp.cancel(-4 * s2 * e, extension=rt2))
    if k == 4:
        # Every 4-by-4 invariant block is the same three-leaf tree.  This
        # formula avoids an unnecessarily expensive generic determinant.
        d = [A[i, i] for i in range(4)]
        det = (
            d[0] * d[1] * d[2] * d[3]
            - A[0, 1] * A[1, 0] * d[2] * d[3]
            - A[1, 2] * A[2, 1] * d[0] * d[3]
            - A[1, 3] * A[3, 1] * d[0] * d[2]
        )
    else:
        det = A[:k, :k].det()
    return sp.cancel(sp.expand(det).subs(sf**2, F), extension=rt2)


def certify(J: int, block) -> list[Certificate]:
    answer = []
    for k in range(1, block.matrix.rows + 1):
        numerator, denominator = sp.fraction(scaled_minor(block, k))
        # Denominators produced by this normalization are positive monomials
        # in x; retain an assertion so changes to the formulas cannot silently
        # invalidate that fact.
        den_poly = sp.Poly(sp.expand(denominator), x, extension=rt2)
        if len(den_poly.terms()) != 1 or sign_qsqrt2(den_poly.LC()) <= 0:
            raise AssertionError((block.short_name, k, denominator))

        bolt_power = 0
        while sp.simplify(numerator.subs(x, 1)) == 0:
            numerator = sp.cancel(numerator / (x - 1), extension=rt2)
            bolt_power += 1

        polynomial = sp.Poly(sp.expand(numerator), x, extension=rt2)
        sequence = sp.sturm(polynomial)
        signs_one = [sign_qsqrt2(item.eval(1)) for item in sequence]
        signs_inf = [sign_qsqrt2(item.LC()) for item in sequence]
        v_one = variations(signs_one)
        v_inf = variations(signs_inf)
        anchor = sp.simplify(polynomial.eval(1))
        if v_one != v_inf or sign_qsqrt2(anchor) <= 0:
            raise AssertionError(
                (block.short_name, k, anchor, signs_one, signs_inf)
            )
        answer.append(
            Certificate(
                J=J,
                block=block.short_name,
                minor=k,
                degree=polynomial.degree(),
                bolt_power=bolt_power,
                value_at_one=anchor,
                sturm_at_one=sign_word(signs_one),
                sturm_at_infinity=sign_word(signs_inf),
                variations_at_one=v_one,
                variations_at_infinity=v_inf,
            )
        )
    return answer


def main() -> None:
    records: list[Certificate] = []
    for J, choices in REPRESENTATIVES.items():
        sectors = {"Q": invariant_blocks(J), "P": anti_blocks(J)}
        for sector, index in choices:
            records.extend(certify(J, sectors[sector][index]))
    print(
        "J | block | k | degree | (x-1)-power | p(1) | "
        "Sturm@1 | Sturm@infinity | V(1)=V(infinity)"
    )
    for c in records:
        print(
            f"{c.J} | {c.block} | {c.minor} | {c.degree} | "
            f"{c.bolt_power} | {c.value_at_one} | {c.sturm_at_one} | "
            f"{c.sturm_at_infinity} | {c.variations_at_one}"
        )
    print(f"certified minors: {len(records)}")


if __name__ == "__main__":
    main()


==> anc/classify_certificates.py <==
"""Classify the 72 safe low-mode minors by their simplest exact certificate."""

from __future__ import annotations

import sympy as sp

from build_exact_blocks import anti_blocks, invariant_blocks, rt2, x
from certify_low_modes import (
    REPRESENTATIVES,
    certify,
    scaled_minor,
    sign_qsqrt2,
)


def normalized_polynomial(block, k: int) -> tuple[sp.Poly, int]:
    numerator, _ = sp.fraction(scaled_minor(block, k))
    bolt_power = 0
    while sp.simplify(numerator.subs(x, 1)) == 0:
        numerator = sp.cancel(numerator / (x - 1), extension=rt2)
        bolt_power += 1
    y = sp.symbols("y")
    return sp.Poly(sp.expand(numerator.subs(x, y + 1)), y, extension=rt2), bolt_power


def main() -> None:
    positive = []
    sturm_only = []
    for J, choices in REPRESENTATIVES.items():
        sectors = {"Q": invariant_blocks(J), "P": anti_blocks(J)}
        for sector, index in choices:
            block = sectors[sector][index]
            certs = certify(J, block)
            for cert in certs:
                polynomial, bolt_power = normalized_polynomial(block, cert.minor)
                coefficient_signs = [sign_qsqrt2(c) for c in polynomial.all_coeffs()]
                record = (cert, polynomial, coefficient_signs, bolt_power)
                if all(sign > 0 for sign in coefficient_signs):
                    positive.append(record)
                else:
                    sturm_only.append(record)

    print(f"positive-coefficient certificates: {len(positive)}")
    print(f"Sturm-only certificates: {len(sturm_only)}")
    for cert, polynomial, signs, bolt_power in sturm_only:
        print(
            cert.J,
            cert.block,
            cert.minor,
            "degree",
            cert.degree,
            "bolt",
            bolt_power,
            "coefficient signs",
            signs,
            "Sturm",
            cert.sturm_at_one,
            cert.sturm_at_infinity,
            "variations",
            cert.variations_at_one,
        )
        print(polynomial.as_expr())


if __name__ == "__main__":
    main()


==> anc/emit_positive_ledger.py <==
"""Emit a compact LaTeX ledger for all exact low-block numerator polynomials.

The output is intended for inspection and mechanical insertion into the
self-contained spectral appendix.  Coefficients are listed in ascending
order in y=x-1.  No floating-point arithmetic is used.
"""

from __future__ import annotations

import sympy as sp

from build_exact_blocks import anti_blocks, invariant_blocks, rt2, x
from certify_low_modes import REPRESENTATIVES, scaled_minor, sign_qsqrt2
from classify_certificates import normalized_polynomial


def latex_block_name(short_name: str) -> str:
    sector, raw = short_name.split("[", 1)
    labels = raw[:-1].split(",")
    pretty: list[str] = []
    for label in labels:
        component = label[:-2] if label[-2] in "+-" else label[:-1]
        index = label[len(component) :]
        if component == "++":
            component = "+"
        elif component == "--":
            component = "-"
        pretty.append(rf"{component}_{{{int(index)}}}")
    return rf"\mathcal {sector}[{','.join(pretty)}]"


def coefficient_rows(poly: sp.Poly, row_size: int = 3) -> list[str]:
    coefficients = [
        sp.latex(sp.expand(c)) for c in reversed(poly.all_coeffs())
    ]
    return [
        r",\, ".join(coefficients[i : i + row_size])
        for i in range(0, len(coefficients), row_size)
    ]


def main() -> None:
    print(r"% Exact coefficient ledger generated over \(\mathbb Q(\sqrt2)\).")
    print(r"\begingroup\small")
    for J, choices in REPRESENTATIVES.items():
        print(rf"\paragraph{{The \(J={J}\) coefficient vectors.}}")
        sectors = {"Q": invariant_blocks(J), "P": anti_blocks(J)}
        for sector, index in choices:
            block = sectors[sector][index]
            for k in range(1, block.matrix.rows + 1):
                poly, bolt_power = normalized_polynomial(block, k)
                numerator, denominator = sp.fraction(scaled_minor(block, k))
                den_poly = sp.Poly(sp.expand(denominator), x, extension=rt2)
                (den_power,), den_coefficient = den_poly.terms()[0]
                assert den_coefficient == 1
                coefficient_signs = [
                    sign_qsqrt2(c) for c in poly.all_coeffs()
                ]
                certificate = (
                    r"\mathbf C" if all(s > 0 for s in coefficient_signs)
                    else r"\mathbf B"
                )
                if certificate != r"\mathbf C":
                    continue
                name = latex_block_name(block.short_name)
                rows = coefficient_rows(poly)
                print(r"\begin{equation*}")
                print(r"\begin{aligned}")
                if len(rows) == 1:
                    print(
                        rf"\mathbf c({name},{k})"
                        rf"&=\bigl({rows[0]}\bigr),"
                        rf"\qquad(\ell,m)=({den_power},{bolt_power}),"
                        rf"\quad {certificate}."
                    )
                else:
                    print(
                        rf"\mathbf c({name},{k})"
                        rf"&=\bigl({rows[0]},\\[-2pt]"
                    )
                    for row in rows[1:-1]:
                        print(rf"&\qquad {row},\\[-2pt]")
                    print(
                        rf"&\qquad {rows[-1]}\bigr),"
                        r"\\[-2pt]"
                    )
                    print(
                        rf"&\qquad(\ell,m)=({den_power},{bolt_power}),"
                        rf"\quad {certificate}."
                    )
                print(r"\end{aligned}")
                print(r"\end{equation*}")
    print(r"\endgroup")


if __name__ == "__main__":
    main()


==> anc/exact_coefficient_ledger_generated.tex <==
% Exact coefficient ledger generated over \(\mathbb Q(\sqrt2)\).
\begingroup\small
\paragraph{The \(J=0\) coefficient vectors.}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[+_{0}],1)&=\bigl(9,\, 4 + 6 \sqrt{2},\, 6\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[2_{0}],1)&=\bigl(4,\, 4 \sqrt{2},\, 4\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[3_{0}],1)&=\bigl(16,\, 24,\, 16 - 4 \sqrt{2}\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\paragraph{The \(J=1\) coefficient vectors.}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-1},1_{-1},+_{1}],1)&=\bigl(1,\, 2 \sqrt{2},\, 3 - \sqrt{2}\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[+_{-1}],1)&=\bigl(16,\, 8 \sqrt{2} + 14,\, \sqrt{2} + 11\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{1},3_{-1}],1)&=\bigl(4,\, 14 - 4 \sqrt{2},\, 59 - 25 \sqrt{2},\\[-2pt]
&\qquad 28 - 2 \sqrt{2},\, 15 - 5 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{1},3_{-1}],2)&=\bigl(36,\, 190 - 36 \sqrt{2},\, 791 - 293 \sqrt{2},\\[-2pt]
&\qquad 1298 - 468 \sqrt{2},\, 1164 - 409 \sqrt{2},\, 448 - 126 \sqrt{2},\\[-2pt]
&\qquad 145 - 68 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[2_{-1}],1)&=\bigl(9,\, 4 + 8 \sqrt{2},\, 3 \sqrt{2} + 5\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[3_{1}],1)&=\bigl(25,\, 40,\, 25 - 5 \sqrt{2}\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\paragraph{The \(J=2\) coefficient vectors.}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-2},1_{-2},+_{0}],1)&=\bigl(4,\, 2 \sqrt{2} + 8,\, 6\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-2},1_{-2},+_{0}],2)&=\bigl(16,\, 16 \sqrt{2} + 64,\, 256,\\[-2pt]
&\qquad 64 \sqrt{2} + 416,\, 120 \sqrt{2} + 384,\, 72 \sqrt{2} + 192,\\[-2pt]
&\qquad 8 \sqrt{2} + 48\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-2},1_{-2},+_{0}],3)&=\bigl(144,\, 240 \sqrt{2} + 768,\, 640 \sqrt{2} + 3360,\\[-2pt]
&\qquad 2464 \sqrt{2} + 7072,\, 4856 \sqrt{2} + 10240,\, 5672 \sqrt{2} + 9632,\\[-2pt]
&\qquad 3512 \sqrt{2} + 6096,\, 1760 + 1456 \sqrt{2},\, 144 \sqrt{2} + 352\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[+_{-2}],1)&=\bigl(25,\, 10 \sqrt{2} + 28,\, 2 \sqrt{2} + 18\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-2},2_{0}],1)&=\bigl(1,\, -2 + 2 \sqrt{2},\, 27 - 6 \sqrt{2},\\[-2pt]
&\qquad 18 \sqrt{2},\, 2 \sqrt{2} + 6\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-2},2_{0}],2)&=\bigl(4,\, 12 \sqrt{2},\, 112 - 12 \sqrt{2},\\[-2pt]
&\qquad 112 + 132 \sqrt{2},\, 140 \sqrt{2} + 228,\, 112 + 112 \sqrt{2},\\[-2pt]
&\qquad 16 \sqrt{2} + 40\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{0},2_{2},3_{-2}],1)&=\bigl(1,\, 6 - 2 \sqrt{2},\, 47 - 16 \sqrt{2},\\[-2pt]
&\qquad 10 \sqrt{2} + 16,\, 10\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{0},2_{2},3_{-2}],2)&=\bigl(12 - 4 \sqrt{2},\, 96 - 50 \sqrt{2},\, 684 - 408 \sqrt{2},\\[-2pt]
&\qquad 552 - 262 \sqrt{2},\, 8 \sqrt{2} + 112,\, 80 - 36 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,1),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{0},2_{2},3_{-2}],3)&=\bigl(48 - 16 \sqrt{2},\, 528 - 248 \sqrt{2},\, 3920 - 2224 \sqrt{2},\\[-2pt]
&\qquad 9832 - 5696 \sqrt{2},\, 8432 - 4400 \sqrt{2},\, 2056 - 376 \sqrt{2},\\[-2pt]
&\qquad 800 - 176 \sqrt{2},\, 240 - 112 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,1),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{2},3_{0}],1)&=\bigl(9,\, 38 - 6 \sqrt{2},\, 99 - 30 \sqrt{2},\\[-2pt]
&\qquad 56 - 6 \sqrt{2},\, 22 - 6 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{2},3_{0}],2)&=\bigl(144,\, 896 - 96 \sqrt{2},\, 2944 - 672 \sqrt{2},\\[-2pt]
&\qquad 4608 - 1152 \sqrt{2},\, 3728 - 864 \sqrt{2},\, 1504 - 288 \sqrt{2},\\[-2pt]
&\qquad 352 - 112 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[2_{-2}],1)&=\bigl(16,\, 12 + 12 \sqrt{2},\, 8 + 6 \sqrt{2}\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[3_{2}],1)&=\bigl(36,\, 60,\, 36 - 6 \sqrt{2}\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\paragraph{The \(J=3\) coefficient vectors.}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-3},1_{-3},+_{-1}],1)&=\bigl(9,\, 2 \sqrt{2} + 20,\, \sqrt{2} + 11\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-3},1_{-3},+_{-1}],2)&=\bigl(81,\, 36 \sqrt{2} + 450,\, 46 \sqrt{2} + 1383,\\[-2pt]
&\qquad 184 \sqrt{2} + 2148,\, 428 \sqrt{2} + 1641,\, 228 \sqrt{2} + 750,\\[-2pt]
&\qquad 34 \sqrt{2} + 155\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-3},1_{-3},+_{-1}],3)&=\bigl(1296,\, 1224 \sqrt{2} + 9306,\, 5839 \sqrt{2} + 35295,\\[-2pt]
&\qquad 18750 \sqrt{2} + 75652,\, 37515 \sqrt{2} + 98985,\, 41988 \sqrt{2} + 84790,\\[-2pt]
&\qquad 26579 \sqrt{2} + 46503,\, 9258 \sqrt{2} + 14336,\, 1195 \sqrt{2} + 2133\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-1},1_{-1},+_{1},-_{-3}],1)&=\bigl(1,\, 2 \sqrt{2} + 12,\, 3 + 5 \sqrt{2}\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-1},1_{-1},+_{1},-_{-3}],2)&=\bigl(1,\, 4 \sqrt{2} + 18,\, 38 \sqrt{2} + 119,\\[-2pt]
&\qquad 88 \sqrt{2} + 580,\, 265 + 556 \sqrt{2},\, 164 \sqrt{2} + 414,\\[-2pt]
&\qquad 59 + 58 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-1},1_{-1},+_{1},-_{-3}],3)&=\bigl(4,\, 20 \sqrt{2} + 86,\, 287 \sqrt{2} + 763,\\[-2pt]
&\qquad 1498 \sqrt{2} + 4272,\, 6275 \sqrt{2} + 9237,\, 11442 + 10880 \sqrt{2},\\[-2pt]
&\qquad 6715 \sqrt{2} + 11699,\, 4124 + 3094 \sqrt{2},\, 669 + 491 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-1},1_{-1},+_{1},-_{-3}],4)&=\bigl(40,\, 212 \sqrt{2} + 872,\, 3188 \sqrt{2} + 7624,\\[-2pt]
&\qquad 16402 \sqrt{2} + 40779,\, 61244 \sqrt{2} + 91038,\, 127173 + 108344 \sqrt{2},\\[-2pt]
&\qquad 130244 + 93316 \sqrt{2},\, 45262 \sqrt{2} + 80291,\, 17994 + 17876 \sqrt{2},\\[-2pt]
&\qquad 1584 \sqrt{2} + 3225\bigr),\\[-2pt]
&\qquad(\ell,m)=(10,1),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[+_{-3}],1)&=\bigl(36,\, 12 \sqrt{2} + 46,\, 3 \sqrt{2} + 27\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-3},2_{-1}],1)&=\bigl(4,\, 4 \sqrt{2} + 10,\, \sqrt{2} + 43,\\[-2pt]
&\qquad 8 + 26 \sqrt{2},\, 7 + 5 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-3},2_{-1}],2)&=\bigl(36,\, 68 \sqrt{2} + 154,\, 189 \sqrt{2} + 631,\\[-2pt]
&\qquad 802 + 704 \sqrt{2},\, 840 + 773 \sqrt{2},\, 338 \sqrt{2} + 556,\\[-2pt]
&\qquad 64 \sqrt{2} + 125\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-1},2_{1},3_{-3}],1)&=\bigl(6,\, 47 - 7 \sqrt{2},\, 12 + 22 \sqrt{2},\\[-2pt]
&\qquad 7 + 5 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,1),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-1},2_{1},3_{-3}],2)&=\bigl(6,\, 143 - 7 \sqrt{2},\, 666 - 60 \sqrt{2},\\[-2pt]
&\qquad 364 + 365 \sqrt{2},\, 200 + 250 \sqrt{2},\, 28 \sqrt{2} + 85\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,1),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-1},2_{1},3_{-3}],3)&=\bigl(6,\, 215 - 7 \sqrt{2},\, 2292 - 114 \sqrt{2},\\[-2pt]
&\qquad 209 \sqrt{2} + 6893,\, 4010 + 5116 \sqrt{2},\, 2755 + 4469 \sqrt{2},\\[-2pt]
&\qquad 482 \sqrt{2} + 3000,\, 125 + 333 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,1),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{1},2_{3},3_{-1}],1)&=\bigl(4,\, 26 - 4 \sqrt{2},\, 83 - 19 \sqrt{2},\\[-2pt]
&\qquad 10 \sqrt{2} + 40,\, \sqrt{2} + 15\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{1},2_{3},3_{-1}],2)&=\bigl(4,\, 122 - 36 \sqrt{2},\, 823 - 335 \sqrt{2},\\[-2pt]
&\qquad 2602 - 1240 \sqrt{2},\, 2008 - 719 \sqrt{2},\, 660 - 86 \sqrt{2},\\[-2pt]
&\qquad 189 - 56 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{1},2_{3},3_{-1}],3)&=\bigl(36,\, 1210 - 324 \sqrt{2},\, 10859 - 4003 \sqrt{2},\\[-2pt]
&\qquad 47072 - 20254 \sqrt{2},\, 91913 - 39259 \sqrt{2},\, 74398 - 23280 \sqrt{2},\\[-2pt]
&\qquad 27607 - 335 \sqrt{2},\, 766 \sqrt{2} + 8388,\, 25 \sqrt{2} + 1333\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{3},3_{1}],1)&=\bigl(16,\, 70 - 8 \sqrt{2},\, 151 - 35 \sqrt{2},\\[-2pt]
&\qquad 92 - 10 \sqrt{2},\, 31 - 7 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{3},3_{1}],2)&=\bigl(400,\, 2582 - 200 \sqrt{2},\, 7815 - 1275 \sqrt{2},\\[-2pt]
&\qquad 11790 - 2200 \sqrt{2},\, 9264 - 1563 \sqrt{2},\, 3748 - 522 \sqrt{2},\\[-2pt]
&\qquad 761 - 168 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[2_{-3}],1)&=\bigl(25,\, 16 \sqrt{2} + 24,\, 9 \sqrt{2} + 13\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[3_{3}],1)&=\bigl(49,\, 84,\, 49 - 7 \sqrt{2}\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\paragraph{The \(J=4\) coefficient vectors.}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-4},1_{-4},+_{-2}],1)&=\bigl(16,\, 2 \sqrt{2} + 36,\, 2 \sqrt{2} + 18\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-4},1_{-4},+_{-2}],2)&=\bigl(256,\, 64 \sqrt{2} + 1536,\, 128 \sqrt{2} + 4400,\\[-2pt]
&\qquad 448 \sqrt{2} + 6496,\, 976 \sqrt{2} + 4840,\, 536 \sqrt{2} + 2064,\\[-2pt]
&\qquad 88 \sqrt{2} + 392\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-4},1_{-4},+_{-2}],3)&=\bigl(6400,\, 4160 \sqrt{2} + 49664,\, 23936 \sqrt{2} + 183472,\\[-2pt]
&\qquad 77344 \sqrt{2} + 385440,\, 152048 \sqrt{2} + 492936,\, 170600 \sqrt{2} + 403824,\\[-2pt]
&\qquad 108040 \sqrt{2} + 210296,\, 36544 \sqrt{2} + 63296,\, 4928 \sqrt{2} + 8688\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-2},1_{-2},+_{0},-_{-4}],1)&=\bigl(4,\, 2 \sqrt{2} + 24,\, 6 + 8 \sqrt{2}\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-2},1_{-2},+_{0},-_{-4}],2)&=\bigl(16,\, 16 \sqrt{2} + 192,\, 128 \sqrt{2} + 896,\\[-2pt]
&\qquad 448 \sqrt{2} + 2080,\, 1216 + 1432 \sqrt{2},\, 584 \sqrt{2} + 960,\\[-2pt]
&\qquad 176 + 136 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-2},1_{-2},+_{0},-_{-4}],3)&=\bigl(144,\, 240 \sqrt{2} + 2176,\, 2944 \sqrt{2} + 13728,\\[-2pt]
&\qquad 15392 \sqrt{2} + 46112,\, 47896 \sqrt{2} + 78400,\, 79648 + 71848 \sqrt{2},\\[-2pt]
&\qquad 44024 \sqrt{2} + 65616,\, 16432 \sqrt{2} + 24416,\, 3552 + 2640 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{-2},1_{-2},+_{0},-_{-4}],4)&=\bigl(144,\, 5056 - 48 \sqrt{2},\, 3968 \sqrt{2} + 57152,\\[-2pt]
&\qquad 56960 \sqrt{2} + 319264,\, 323800 \sqrt{2} + 1003008,\, 1045832 \sqrt{2} + 1733760,\\[-2pt]
&\qquad 1980528 + 1693160 \sqrt{2},\, 1817792 + 1340512 \sqrt{2},\, 632992 \sqrt{2} + 1017920,\\[-2pt]
&\qquad 258816 + 204320 \sqrt{2},\, 22752 \sqrt{2} + 34752\bigr),\\[-2pt]
&\qquad(\ell,m)=(10,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{0},1_{0},+_{2},-_{-2}],1)&=\bigl(2 \sqrt{2} + 20,\, 2 + 10 \sqrt{2}\bigr),\qquad(\ell,m)=(2,1),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{0},1_{0},+_{2},-_{-2}],2)&=\bigl(64 \sqrt{2} + 240,\, 256 \sqrt{2} + 1248,\, 552 + 1328 \sqrt{2},\\[-2pt]
&\qquad 408 \sqrt{2} + 912,\, 88 \sqrt{2} + 200\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,2),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{0},1_{0},+_{2},-_{-2}],3)&=\bigl(64 \sqrt{2} + 240,\, 2016 \sqrt{2} + 6304,\, 11088 \sqrt{2} + 24456,\\[-2pt]
&\qquad 23344 + 33384 \sqrt{2},\, 17096 \sqrt{2} + 36216,\, 8256 \sqrt{2} + 13568,\\[-2pt]
&\qquad 1200 + 2080 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,2),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[0_{0},1_{0},+_{2},-_{-2}],4)&=\bigl(64 \sqrt{2} + 240,\, 3776 \sqrt{2} + 11360,\, 66160 \sqrt{2} + 156520,\\[-2pt]
&\qquad 348088 \sqrt{2} + 529872,\, 818984 + 801208 \sqrt{2},\, 642176 \sqrt{2} + 1128192,\\[-2pt]
&\qquad 394752 \sqrt{2} + 642176,\, 126656 + 176992 \sqrt{2},\, 6368 \sqrt{2} + 40160\bigr),\\[-2pt]
&\qquad(\ell,m)=(10,2),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal Q[+_{-4}],1)&=\bigl(49,\, 14 \sqrt{2} + 68,\, 4 \sqrt{2} + 38\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-4},2_{-2}],1)&=\bigl(9,\, 6 \sqrt{2} + 30,\, 8 \sqrt{2} + 71,\\[-2pt]
&\qquad 24 + 34 \sqrt{2},\, 10 + 8 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-4},2_{-2}],2)&=\bigl(144,\, 204 \sqrt{2} + 732,\, 782 \sqrt{2} + 2192,\\[-2pt]
&\qquad 2844 + 2088 \sqrt{2},\, 2440 + 2234 \sqrt{2},\, 952 \sqrt{2} + 1424,\\[-2pt]
&\qquad 172 \sqrt{2} + 304\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-2},2_{0},3_{-4}],1)&=\bigl(1,\, 2 \sqrt{2} + 14,\, 2 \sqrt{2} + 59,\\[-2pt]
&\qquad 16 + 34 \sqrt{2},\, 6 + 10 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-2},2_{0},3_{-4}],2)&=\bigl(4,\, 12 \sqrt{2} + 80,\, 124 \sqrt{2} + 592,\\[-2pt]
&\qquad 596 \sqrt{2} + 1408,\, 964 + 1348 \sqrt{2},\, 816 + 592 \sqrt{2},\\[-2pt]
&\qquad 64 \sqrt{2} + 264\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{-2},2_{0},3_{-4}],3)&=\bigl(64,\, 224 \sqrt{2} + 1280,\, 2624 \sqrt{2} + 9152,\\[-2pt]
&\qquad 12992 \sqrt{2} + 21440,\, 22144 + 26688 \sqrt{2},\, 15520 \sqrt{2} + 25408,\\[-2pt]
&\qquad 4480 \sqrt{2} + 12672,\, 256 + 1984 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,1),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{0},2_{2},3_{-2}],1)&=\bigl(1,\, 22 - 2 \sqrt{2},\, 79 - 8 \sqrt{2},\\[-2pt]
&\qquad 32 + 26 \sqrt{2},\, 10 + 8 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{0},2_{2},3_{-2}],2)&=\bigl(28 - 4 \sqrt{2},\, 640 - 138 \sqrt{2},\, 2236 - 424 \sqrt{2},\\[-2pt]
&\qquad 722 \sqrt{2} + 1224,\, 496 + 584 \sqrt{2},\, 76 \sqrt{2} + 176\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,1),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{0},2_{2},3_{-2}],3)&=\bigl(112 - 16 \sqrt{2},\, 3344 - 664 \sqrt{2},\, 26896 - 5296 \sqrt{2},\\[-2pt]
&\qquad 61928 - 2368 \sqrt{2},\, 37488 + 34000 \sqrt{2},\, 22408 + 30632 \sqrt{2},\\[-2pt]
&\qquad 6352 \sqrt{2} + 16672,\, 1648 + 1680 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,1),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{2},2_{4},3_{0}],1)&=\bigl(9,\, 54 - 6 \sqrt{2},\, 131 - 22 \sqrt{2},\\[-2pt]
&\qquad 10 \sqrt{2} + 72,\, 2 \sqrt{2} + 22\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{2},2_{4},3_{0}],2)&=\bigl(36,\, 576 - 132 \sqrt{2},\, 3008 - 1012 \sqrt{2},\\[-2pt]
&\qquad 7056 - 2748 \sqrt{2},\, 5524 - 1612 \sqrt{2},\, 2000 - 272 \sqrt{2},\\[-2pt]
&\qquad 424 - 80 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{2},2_{4},3_{0}],3)&=\bigl(576,\, 10944 - 2112 \sqrt{2},\, 76352 - 22240 \sqrt{2},\\[-2pt]
&\qquad 263616 - 90048 \sqrt{2},\, 451328 - 148672 \sqrt{2},\, 368000 - 80000 \sqrt{2},\\[-2pt]
&\qquad 1568 \sqrt{2} + 156160,\, 7040 \sqrt{2} + 43392,\, 1152 \sqrt{2} + 5888\bigr),\\[-2pt]
&\qquad(\ell,m)=(8,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{4},3_{2}],1)&=\bigl(25,\, 110 - 10 \sqrt{2},\, 215 - 40 \sqrt{2},\\[-2pt]
&\qquad 136 - 14 \sqrt{2},\, 42 - 8 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(4,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[1_{4},3_{2}],2)&=\bigl(900,\, 5860 - 360 \sqrt{2},\, 17000 - 2150 \sqrt{2},\\[-2pt]
&\qquad 25028 - 3684 \sqrt{2},\, 19428 - 2554 \sqrt{2},\, 7840 - 840 \sqrt{2},\\[-2pt]
&\qquad 1480 - 236 \sqrt{2}\bigr),\\[-2pt]
&\qquad(\ell,m)=(6,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[2_{-4}],1)&=\bigl(36,\, 20 \sqrt{2} + 40,\, 12 \sqrt{2} + 20\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\begin{equation*}
\begin{aligned}
\mathbf c(\mathcal P[3_{4}],1)&=\bigl(64,\, 112,\, 64 - 8 \sqrt{2}\bigr),\qquad(\ell,m)=(2,0),\quad \mathbf C.
\end{aligned}
\end{equation*}
\endgroup


==> anc/requirements.txt <==
sympy==1.14.0


==> anc/verify_bernstein_certificates.py <==
"""Verify the three printed Bernstein-and-shift certificates exactly."""

from __future__ import annotations

import sympy as sp

from certify_low_modes import sign_qsqrt2


y, t, z = sp.symbols("y t z")
s = sp.sqrt(2)

POLYNOMIALS = [
    (10 - 4 * s) * y**4
    + (8 + 2 * s) * y**3
    + (31 - 20 * s) * y**2
    - (2 + 2 * s) * y
    + 1,
    (11 - 2 * s) * y**6
    + (6 + 20 * s) * y**5
    + (73 - 20 * s) * y**4
    + (-44 + 40 * s) * y**3
    + (23 - 22 * s) * y**2
    + (-6 + 4 * s) * y
    + 1,
    (45 - 19 * s) * y**8
    + (-112 + 154 * s) * y**7
    + (491 - 179 * s) * y**6
    + (-378 + 440 * s) * y**5
    + (549 - 331 * s) * y**4
    + (-348 + 214 * s) * y**3
    + (115 - 103 * s) * y**2
    + (-22 + 20 * s) * y
    + 4,
]

BERNSTEIN_DEGREES = [9, 6, 8]
BERNSTEIN_COEFFICIENTS = [
    [
        1,
        sp.Rational(8, 9) - s / 9,
        sp.Rational(143, 144) - 13 * s / 36,
        sp.Rational(445, 336) - 251 * s / 336,
        sp.Rational(1915, 1008) - 71 * s / 56,
        sp.Rational(307, 112) - 485 * s / 252,
        sp.Rational(31, 8) - 457 * s / 168,
        sp.Rational(16, 3) - 527 * s / 144,
        sp.Rational(515, 72) - 19 * s / 4,
        sp.Rational(75, 8) - 6 * s,
    ],
    [
        1,
        sp.Rational(1, 2) + s / 3,
        sp.Rational(23, 60) + 3 * s / 10,
        sp.Rational(3, 8) + 3 * s / 20,
        sp.Rational(121, 240) + s / 20,
        sp.Rational(109, 96) + 3 * s / 16,
        sp.Rational(203, 64) + 27 * s / 32,
    ],
    [
        4,
        sp.Rational(21, 8) + 5 * s / 4,
        sp.Rational(255, 112) + 177 * s / 112,
        sp.Rational(61, 28) + 47 * s / 32,
        sp.Rational(327, 160) + 1229 * s / 1120,
        sp.Rational(1671, 896) + 67 * s / 112,
        sp.Rational(3543, 1792) + 51 * s / 256,
        sp.Rational(841, 256) + 215 * s / 512,
        sp.Rational(1977, 256) + 613 * s / 256,
    ],
]

SHIFT_COEFFICIENTS = [
    [
        sp.Rational(75, 8) - 6 * s,
        40 - 45 * s / 2,
        58 - 23 * s,
        28 - 6 * s,
        10 - 4 * s,
    ],
    [
        sp.Rational(203, 64) + 27 * s / 32,
        sp.Rational(391, 16) + 63 * s / 8,
        sp.Rational(1349, 16) + 249 * s / 8,
        sp.Rational(289, 2) + 45 * s,
        sp.Rational(517, 4) + 45 * s / 2,
        39 + 14 * s,
        11 - 2 * s,
    ],
    [
        sp.Rational(1977, 256) + 613 * s / 256,
        71 + 1011 * s / 32,
        sp.Rational(701, 2) + 3143 * s / 16,
        sp.Rational(3465, 4) + 4065 * s / 8,
        sp.Rational(9217, 8) + 5507 * s / 8,
        822 + 1157 * s / 2,
        414 + 227 * s,
        68 + 78 * s,
        45 - 19 * s,
    ],
]


def exact_positive(value: sp.Expr) -> bool:
    return sign_qsqrt2(sp.simplify(value)) > 0


def main() -> None:
    for polynomial, degree, bernstein, shifted in zip(
        POLYNOMIALS,
        BERNSTEIN_DEGREES,
        BERNSTEIN_COEFFICIENTS,
        SHIFT_COEFFICIENTS,
    ):
        bernstein_form = sum(
            bernstein[k]
            * sp.binomial(degree, k)
            * t**k
            * (1 - t) ** (degree - k)
            for k in range(degree + 1)
        )
        assert sp.expand(bernstein_form - polynomial.subs(y, t / 2)) == 0
        assert all(exact_positive(value) for value in bernstein)

        shifted_form = sum(
            shifted[k] * z**k for k in range(len(shifted))
        )
        assert sp.expand(shifted_form - polynomial.subs(y, z + sp.Rational(1, 2))) == 0
        assert all(exact_positive(value) for value in shifted)
    print("verified Bernstein identities: 3")
    print("verified shifted positive-coefficient identities: 3")


if __name__ == "__main__":
    main()

